Clone and graft: Testing scientific applications as they are built

This article describes our experience developing and maintaining automated tests for scientific applications. The main idea evolves around building on already existing tests by cloning and grafting. The idea is demonstrated on a minimal model problem written in Python.

==> figures/graph.sh <==
#!/bin/bash

# to be run in the aspect/tests directory

(echo "graph G {" ; 
 for i in *prm ; do
   echo "node [style=filled,color=blue,label=\"\"] `echo $i | sed s/[-_]//g`;" ; 
 done ; 
 for i in *prm ; do
   cat $i | perl -pi -e 's/^[ \t]*\n//g; s/^\#.*\n//g;' > 1
   for j in *prm ; do
     if test "$i" != "$j" ; then 
       cat $j | perl -pi -e 's/^[ \t]*\n//g; s/^\#.*\n//g;' > 2
       echo "`echo $i | sed s/[-_]//g` -- `echo $j | sed s/[-_]//g` [style=invis,len=`(echo scale=8 ; echo \`diff 1 2 | wc -l\`/10) | bc`];" ; 
     fi ; 
   done ;
 done ; 
 echo "}"
) | perl -pi -e 's/\.prm//g;' > graph.dot

neato -Tsvg graph.dot -Gmaxiter=100 -o graph.svg
neato -Tpng graph.dot -Gmaxiter=100 -o graph.png

